divERGe implements various Exact Renormalization Group examples

We present divERGe, an open source, high-performance C/C++/Python library for functional renormalization group (FRG) calculations on lattice fermions. The versatile model interface is tailored to real materials applications and seamlessly integrates with existing, standard tools from the ab-initio community. The code fully supports multi-site, multi-orbital, and non-SU(2) models in all of the three included FRG variants: TU$^2$FRG, N-patch FRG, and grid FRG. With this, the divERGe library paves the way for widespread application of FRG as a tool in the study of competing orders in quantum materials.

==> honeycomb_tutorial.cpp <==
#include <diverge.h>
#include <diverge_Eigen3.hpp>

int main(int argc, char** argv) {
    diverge_init( &argc, &argv );
    diverge_compilation_status();
    diverge_model_t* model = diverge_model_init();
    // lattice & sites
    model->lattice[0][0] = 1.0;
    model->lattice[1][0] = cos(M_PI/3.);
    model->lattice[1][1] = sin(M_PI/3.);
    model->lattice[2][2] = 1.0;
    Map<Mat3d> positions(model->positions[0]);
    Map<Mat3d> latt_vecs(model->lattice[0]);
    positions.col(0) = -1./3. * (latt_vecs.col(0) + latt_vecs.col(1));
    positions.col(1) =  1./3. * (latt_vecs.col(0) + latt_vecs.col(1));
    // other model parameters
    index_t nk = 24, nkf = 15;
    model->n_orb = 2;
    model->n_spin = 1;
    model->SU2 = true;
    model->nk[0] = model->nk[1] = nk;
    model->nkf[0] = model->nkf[1] = nkf;
    model->n_ibz_path = 4;
    model->ibz_path[1][0] = 0.5;
    model->ibz_path[2][0] = 2./3.;
    model->ibz_path[2][1] = 1./3.;
    strcpy( model->name, "graphene" );
    // hopping parameters
    double t1_dist = positions.col(0).norm(),
           t2_dist = latt_vecs.col(0).norm();
    double t1 = 1.0, t2 = 0.1;
    model->hop = (rs_hopping_t*) calloc( 1024, sizeof(rs_hopping_t) );
    for (int Rx=-5; Rx<=5; ++Rx) for (int Ry=-5; Ry<=5; ++Ry)
    for (int o=0; o<2; ++o) for (int p=0; p<2; ++p) {
        assert( model->n_hop < 1024 );
        double dist = ( latt_vecs.col(0) * Rx + latt_vecs.col(1) * Ry +
                        positions.col(p) - positions.col(o) ).norm();
        if (fabs(dist - t1_dist) < 1e-5)
            model->hop[model->n_hop++] = rs_hopping_t{ {Rx,Ry,0}, o,p, 0,0, t1 };
        if (fabs(dist - t2_dist) < 1e-5)
            model->hop[model->n_hop++] = rs_hopping_t{ {Rx,Ry,0}, o,p, 0,0, t2 };
    }
    // interaction parameters
    double V1_dist = positions.col(0).norm(),
           V2_dist = latt_vecs.col(0).norm();
    double V0 = 3.6, V1 = 0.1, V2 = 0.05;
    model->vert = (rs_vertex_t*) calloc( 1024, sizeof(rs_vertex_t) );
    model->vert[model->n_vert++] = rs_vertex_t{ 'D', {0,0,0}, 0,0, -1,0,0,0, V0 };
    model->vert[model->n_vert++] = rs_vertex_t{ 'D', {0,0,0}, 1,1, -1,0,0,0, V0 };
    for (int Rx=-5; Rx<=5; ++Rx) for (int Ry=-5; Ry<=5; ++Ry)
    for (int o=0; o<2; ++o) for (int p=0; p<2; ++p) {
        assert( model->n_vert < 1024 );
        double dist = ( latt_vecs.col(0) * Rx + latt_vecs.col(1) * Ry +
                        positions.col(p) - positions.col(o) ).norm();
        if (fabs(dist - V1_dist) < 1e-5)
            model->vert[model->n_vert++] = rs_vertex_t{ 'D', {Rx,Ry,0}, o,p, -1,0,0,0, V1 };
        if (fabs(dist - V2_dist) < 1e-5)
            model->vert[model->n_vert++] = rs_vertex_t{ 'D', {Rx,Ry,0}, o,p, -1,0,0,0, V2 };
    }
    // check!
    if (diverge_model_validate(model))
        diverge_mpi_exit(EXIT_FAILURE);
    // finalize model and save to disk
    double filling = 0.6,
           ffdist = 2.1;
    diverge_model_internals_common( model );
    diverge_model_set_filling( model, NULL, -1, filling );
    diverge_model_internals_tu( model, ffdist );
    diverge_model_output_conf_t cfg = diverge_model_output_conf_defaults_CPP();
    cfg.E = true;
    cfg.npath = -1;
    cfg.kf_ibz_path = 1;
    diverge_model_to_file_finegrained( model, "graphene_model.dvg", &cfg );
    // flow
    double vmax = 0;
    double cmax[3] = {0};
    diverge_flow_step_t* step = diverge_flow_step_init_any( model, "PCD" );
    diverge_euler_t eu = diverge_euler_defaults_CPP();
    eu.Lambda = 10.0;
    eu.dLambda = -1.0;
    eu.maxvert = 10.0;
    do {
        diverge_flow_step_euler( step, eu.Lambda, eu.dLambda );
        diverge_flow_step_vertmax( step, &vmax );
        diverge_flow_step_chanmax( step, cmax );
        mpi_printf( "%.5e %.5e %.5e %.5e %.5e\n", eu.Lambda, cmax[0], cmax[1], cmax[2], vmax );
    } while (diverge_euler_next( &eu, vmax ));
    // post processing
    diverge_postprocess_conf_t out = diverge_postprocess_conf_defaults_CPP();
    out.tu_storing_relative = true;
    out.tu_storing_threshold = 0.8;
    out.tu_which_solver_mode = 's';
    diverge_postprocess_and_write_finegrained( step, "graphene_post.dvg", &out );
    // cleanup
    diverge_flow_step_free( step );
    diverge_model_free( model );
    diverge_finalize();
}

